System Log Parsing: A Survey

Modern information and communication systems have become increasingly challenging to manage. The ubiquitous system logs contain plentiful information and are thus widely exploited as an alternative source for system management. As log files usually encompass large amounts of raw data, manually analyzing them is laborious and error-prone. Consequently, many research endeavors have been devoted to automatic log analysis. However, these works typically expect structured input and struggle with the heterogeneous nature of raw system logs. Log parsing closes this gap by converting the unstructured system logs to structured records. Many parsers were proposed during the last decades to accommodate various log analysis applications. However, due to the ample solution space and lack of systematic evaluation, it is not easy for practitioners to find ready-made solutions that fit their needs. This paper aims to provide a comprehensive survey on log parsing. We begin with an exhaustive taxonomy of existing log parsers. Then we empirically analyze the critical performance and operational features for 17 open-source solutions both quantitatively and qualitatively, and whenever applicable discuss the merits of alternative approaches. We also elaborate on future challenges and discuss the relevant research directions. We envision this survey as a helpful resource for system administrators and domain experts to choose the most desirable open-source solution or implement new ones based on application-specific requirements.

==> figures/accuracy-backup.py <==
from collections import defaultdict
import matplotlib.pyplot as plt
import numpy as np
#from colour import Color
import matplotlib.colors as mcolors

class Parser:
    def __init__(self, name):
        self.name = name
        self.f1 = defaultdict(list)
        self.pa = defaultdict(list)
        self.ri = defaultdict(list)
        self.samples_f1 = 0
        self.samples_pa = 0
        
    def add_f1(self, dataset, value):
        self.f1[dataset].append(value)
        self.samples_f1 += 1
    
    def add_pa(self, dataset, value):
        self.pa[dataset].append(value)
        self.samples_pa += 1
        
    def add_ri(self, dataset, value):
        self.ri[dataset].append(value)

#ax.set_ylim([0,1])
# Instantiate the relevant log parsers
Fastlogsim = Parser("FastLogSim")
Spell = Parser("Spell")
Logsig = Parser("LogSig")
Slct = Parser("SLCT")
Iplom = Parser("IPLoM")
Lke = Parser("LKE")
Eng = Parser("ENG")
Ael = Parser("AEL")
Drain = Parser("Drain")
Lopper = Parser("Lopper")
Logmine = Parser("LogMine")
Bsg = Parser("BSG")
Pop = Parser("POP")
Shiso = Parser("SHISO")
Slop = Parser("Slop")
Molfi = Parser("MoLFI")
Flp = Parser("FLP")
Clf = Parser("CLF")
Aecid = Parser("AECID-PG")
One_to_one = Parser("One-to-One")
Olmpt = Parser("OLMPT")
Lpv = Parser("LPV")
Lfa = Parser("LFA")
Logcluster = Parser("LogCluster")
Lenma = Parser("LenMa")
Paddy = Parser("Paddy")
Nulog = Parser("NuLog")
Logram = Parser("Logram")
Meting = Parser("METING")
Ft_tree = Parser("FT-tree")
Log2vec = Parser("Log2Vec")
Loganomaly = Parser("Loganomaly")
Oilog = Parser("OILog")
Pylogabstract = Parser("pylogabstract")
Nlp_lp = Parser("NLP-LP")
Swisslog = Parser("SwissLog")
Ustep = Parser("USTEP")

parsers = [Fastlogsim, Spell, Logsig, Slct, Iplom, Lke, Eng, Ael, Drain, Lopper, Logmine, Bsg, Pop, Shiso, Molfi, Flp, \
          Clf, Aecid, One_to_one, Olmpt, Lpv, Lfa, Logcluster, Lenma, Paddy, Nulog, Logram, Ft_tree, \
          Loganomaly, Oilog, Pylogabstract, Nlp_lp, Swisslog, Meting, Ustep]

# LogSig: Generating System Events from Raw Textual Logs
Logsig.add_f1("FileZilla", 0.695)
Logsig.add_f1("PVFS2", 0.718)
Logsig.add_f1("Thunderbird", 0.788)
Logsig.add_f1("Apache error", 0.952)
Logsig.add_f1("Hadoop", 0.766)

Iplom.add_f1("FileZilla", 0.242)
Iplom.add_f1("PVFS2", 0.299)
Iplom.add_f1("Thunderbird", 0.888)
Iplom.add_f1("Apache error", 0.741)
Iplom.add_f1("Hadoop", 0.202)

# An evaluation study on log parsing and its use in log mining (2k)
Iplom.add_f1("BGL", 0.99)
Iplom.add_f1("HPC", 0.64)
Iplom.add_f1("HDFS", 1)
Iplom.add_f1("Zookeeper", 0.94)
Iplom.add_f1("Proxifier", 0.9)

Logsig.add_f1("BGL", 0.98)
Logsig.add_f1("HPC", 0.87)
Logsig.add_f1("HDFS", 0.93)
Logsig.add_f1("Zookeeper", 0.99)
Logsig.add_f1("Proxifier", 0.84)

Lke.add_f1("BGL", 0.70)
Lke.add_f1("HPC", 0.17)
Lke.add_f1("HDFS", 0.96)
Lke.add_f1("Zookeeper", 0.82)
Lke.add_f1("Proxifier", 0.81)

Slct.add_f1("BGL", 0.94)
Slct.add_f1("HPC", 0.86)
Slct.add_f1("HDFS", 0.93)
Slct.add_f1("Zookeeper", 0.92)
Slct.add_f1("Proxifier", 0.89)

# Towards automated log parsing for large-scale log data analysis (2k)
Pop.add_f1("BGL", 0.99)
Pop.add_f1("HPC", 0.95)
Pop.add_f1("HDFS", 1.00)
Pop.add_f1("Zookeeper", 0.99)
Pop.add_f1("Proxifier", 1.00)

# Drain: An Online Log Parsing Approach with Fixed Depth Tree
Lke.add_f1("BGL", 0.67)
Lke.add_f1("HPC", 0.17)
Lke.add_f1("HDFS", 0.57)
Lke.add_f1("Zookeeper", 0.78)
Lke.add_f1("Proxifier", 0.85)

Iplom.add_f1("BGL", 0.99)
Iplom.add_f1("HPC", 0.65)
Iplom.add_f1("HDFS", 0.99)
Iplom.add_f1("Zookeeper", 0.99)
Iplom.add_f1("Proxifier", 0.85)

Spell.add_f1("BGL", 0.99)
Spell.add_f1("HPC", 0.82)
Spell.add_f1("HDFS", 0.87)
Spell.add_f1("Zookeeper", 0.99)
Spell.add_f1("Proxifier", 0.87)

Shiso.add_f1("BGL", 0.87)
Shiso.add_f1("HPC", 0.53)
Shiso.add_f1("HDFS", 0.93)
Shiso.add_f1("Zookeeper", 0.68)
Shiso.add_f1("Proxifier", 0.85)

Drain.add_f1("BGL", 0.99)
Drain.add_f1("HPC", 0.84)
Drain.add_f1("HDFS", 0.99)
Drain.add_f1("Zookeeper", 0.99)
Drain.add_f1("Proxifier", 0.86)


# Event extraction from streaming system logs
Iplom.add_f1("BGL", 0.99)
Iplom.add_f1("HDFS", 1.0)
Iplom.add_f1("Apache error", 0.79)
Iplom.add_f1("Thunderbird-1", 0.88)

Logsig.add_f1("BGL", 0.99)
Logsig.add_f1("HDFS", 0.99)
Logsig.add_f1("Apache error", 0.74)
Logsig.add_f1("Thunderbird", 0.85)

Drain.add_f1("BGL", 0.99)
Drain.add_f1("HDFS", 1.0)
Drain.add_f1("Apache error", 0.79)
Drain.add_f1("Thunderbird-1", 0.88)

Bsg.add_f1("BGL", 0.99)
Bsg.add_f1("HDFS", 1.0)
Bsg.add_f1("Apache error", 0.90)
Bsg.add_f1("Thunderbird", 0.92)

# Slop: Towards an efficient and universal streaming log parser
Logsig.add_f1("BGL", 0.39)
Logsig.add_f1("HPC", 0.66)
Logsig.add_f1("HDFS", 0.78)
Logsig.add_f1("Zookeeper", 0.76)
Logsig.add_f1("Proxifier", 0.73)

Iplom.add_f1("BGL", 0.87)
Iplom.add_f1("HPC", 0.29)
Iplom.add_f1("HDFS", 0.88)
Iplom.add_f1("Zookeeper", 0.95)
Iplom.add_f1("Proxifier", 0.48)

Spell.add_f1("BGL", 0.89)
Spell.add_f1("HPC", 0.77)
Spell.add_f1("HDFS", 0.11)
Spell.add_f1("Zookeeper", 0.80)
Spell.add_f1("Proxifier", 0.52)

Drain.add_f1("BGL", 0.83)
Drain.add_f1("HPC", 0.9)
Drain.add_f1("HDFS", 0.93)
Drain.add_f1("Zookeeper", 0.9)
Drain.add_f1("Proxifier", 0.82)

Slop.add_f1("BGL", 0.94)
Slop.add_f1("HPC", 0.9)
Slop.add_f1("HDFS", 0.93)
Slop.add_f1("Zookeeper", 0.9)
Slop.add_f1("Proxifier", 0.82)

# A search-based approach for accurate identification of log message formats
Drain.add_f1("BGL", 0.53)
Drain.add_f1("BGL-100k", 0.66)
Drain.add_f1("HDFS", 0.80)
Drain.add_f1("HDFS-60k", 0.73)
Drain.add_f1("HPC", 0.54)
Drain.add_f1("Zookeeper", 0.77)
Drain.add_f1("Proxifier", 0.46)
Drain.add_f1("PR-2k", 0.62)
Drain.add_f1("PR-20k", 0.59)

Iplom.add_f1("BGL", 0.46)
Iplom.add_f1("BGL-100k", 0.47)
Iplom.add_f1("HPC", 0.43)
Iplom.add_f1("HDFS", 0.80)
Iplom.add_f1("HDFS-60k", 0.5)
Iplom.add_f1("Zookeeper", 0.46)
Iplom.add_f1("Proxifier", 0.42)
Iplom.add_f1("PR-2k", 0.51)
Iplom.add_f1("PR-20k", 0.5)
Iplom.add_f1("PR-300k", 0.1)

Molfi.add_f1("BGL", 0.87)
Molfi.add_f1("BGL-100k", 0.83)
Molfi.add_f1("HPC", 0.93)
Molfi.add_f1("HDFS", 1.00)
Molfi.add_f1("HDFS-60k", 0.95)
Molfi.add_f1("Zookeeper", 0.92)
Molfi.add_f1("Proxifier", 0.77)
Molfi.add_f1("PR-2k", 0.82)
Molfi.add_f1("PR-20k", 0.78)
Molfi.add_f1("PR-300k", 0.92)

# Logan (customized metrics)

# FLP: A feature-based method for log parsing
Flp.add_f1("BGL", 0.99)
Flp.add_f1("HPC", 0.987)
Flp.add_f1("HDFS", 1.00)
Flp.add_f1("Zookeeper", 0.999)
Flp.add_f1("Proxifier", 0.998)


# Normalization of unstructured log data into streams of structured event objects 
Eng.add_f1("BGL", 0.999)
Eng.add_f1("HPC", 0.986)
Eng.add_f1("HDFS", 1)
Eng.add_f1("Zookeeper", 0.999)
Eng.add_f1("Proxifier", 1)

Slct.add_f1("BGL", 0.61)
Slct.add_f1("HPC", 0.81)
Slct.add_f1("HDFS", 0.86)
Slct.add_f1("Zookeeper", 0.92)
Slct.add_f1("Proxifier", 0.89)

Iplom.add_f1("BGL", 0.99)
Iplom.add_f1("HPC", 0.64)
Iplom.add_f1("HDFS", 0.99)
Iplom.add_f1("Zookeeper", 0.94)
Iplom.add_f1("Proxifier", 0.90)

Lke.add_f1("BGL", 0.67)
Lke.add_f1("HPC", 0.17)
Lke.add_f1("HDFS", 0.57)
Lke.add_f1("Zookeeper", 0.78)
Lke.add_f1("Proxifier", 0.81)

Logsig.add_f1("BGL", 0.26)
Logsig.add_f1("HPC", 0.77)
Logsig.add_f1("HDFS", 0.91)
Logsig.add_f1("Zookeeper", 0.96)
Logsig.add_f1("Proxifier", 0.84)

# An efficient log parsing algorithm based on heuristic rules (RI is used as well)
Molfi.add_f1("HPC", 0.97)
Molfi.add_f1("HDFS", 0.99)
Molfi.add_f1("Thunderbird", 0.99)
Molfi.add_f1("Hadoop", 0.99)
Molfi.add_f1("OpenSSH", 0.99)
Molfi.add_f1("Apache", 1)
Molfi.add_f1("Spark", 0.51)

Molfi.add_ri("HDFS", 0.99)
Molfi.add_ri("HPC", 0.67)
Molfi.add_ri("Thunderbird", 0.65)
Molfi.add_ri("Hadoop", 0.94)
Molfi.add_ri("OpenSSH", 0.48)
Molfi.add_ri("Apache", 1)
Molfi.add_ri("Spark", 0.41)

Drain.add_f1("HPC", 0.99)
Drain.add_f1("HDFS", 0.99)
Drain.add_f1("Thunderbird", 0.99)
Drain.add_f1("Hadoop", 0.99)
Drain.add_f1("OpenSSH", 0.99)
Drain.add_f1("Apache", 1)
Drain.add_f1("Spark", 0.99)

Drain.add_ri("HDFS", 0.99)
Drain.add_ri("Thunderbird", 0.95)
Drain.add_ri("Hadoop", 0.94)
Drain.add_ri("OpenSSH", 0.78)
Drain.add_ri("Apache", 1)
Drain.add_ri("HPC", 0.88)
Drain.add_ri("Spark", 0.92)

Iplom.add_f1("HDFS", 1)
Iplom.add_f1("Thunderbird", 0.99)
Iplom.add_f1("Hadoop", 0.99)
Iplom.add_f1("OpenSSH", 0.99)
Iplom.add_f1("Apache", 1)
Iplom.add_f1("Spark", 0.99)
Iplom.add_f1("HPC", 0.97)

Iplom.add_ri("HDFS", 1)
Iplom.add_ri("Thunderbird", 0.66)
Iplom.add_ri("Hadoop", 0.95)
Iplom.add_ri("OpenSSH", 0.80)
Iplom.add_ri("Apache", 1)
Iplom.add_ri("HPC", 0.82)
Iplom.add_ri("Spark", 0.92)

Clf.add_f1("HDFS", 1)
Clf.add_f1("Thunderbird", 0.99)
Clf.add_f1("Hadoop", 0.99)
Clf.add_f1("OpenSSH", 0.99)
Clf.add_f1("Apache", 1)
Clf.add_f1("Spark", 0.99)
Clf.add_f1("HPC", 0.99)

Clf.add_ri("HDFS", 1)
Clf.add_ri("Thunderbird", 0.93)
Clf.add_ri("Hadoop", 0.96)
Clf.add_ri("OpenSSH", 0.80)
Clf.add_ri("Apache", 1)
Clf.add_ri("HPC", 0.91)
Clf.add_ri("Spark", 0.98)


# Lopper: An Efficient Method for Online Log Pattern Mining Based on Hybrid Clustering Tree
Lopper.add_f1("HDFS", 0.980)
Lopper.add_f1("BGL", 0.893)
Lopper.add_f1("Proxifier", 0.932)
Lopper.add_f1("Zookeeper", 0.949)
Lopper.add_f1("HPC", 0.918)
Lopper.add_f1("Dataset A", 0.923)
Lopper.add_f1("Dataset B", 0.869)
Lopper.add_f1("Dataset C", 0.917)

Drain.add_f1("HDFS", 0.9545)
Drain.add_f1("BGL", 0.8609)
Drain.add_f1("Proxifier", 0.9227)
Drain.add_f1("Zookeeper", 0.9367)
Drain.add_f1("HPC", 0.8933)
Drain.add_f1("Dataset A", 0.820)
Drain.add_f1("Dataset B", 0.777)
Drain.add_f1("Dataset C", 0.813)

Logmine.add_f1("BGL", 0.871)
Logmine.add_f1("HDFS", 0.910)
Logmine.add_f1("HPC", 0.899)
Logmine.add_f1("Proxifier", 0.873)
Logmine.add_f1("Zookeeper", 0.937)
Logmine.add_f1("Dataset A", 0.811)
Logmine.add_f1("Dataset B", 0.777)
Logmine.add_f1("Dataset C", 0.827)

Iplom.add_f1("BGL", 0.985)
Iplom.add_f1("HPC", 0.927)
Iplom.add_f1("HDFS", 0.907)
Iplom.add_f1("Zookeeper", 0.941)
Iplom.add_f1("Proxifier", 0.920)
Iplom.add_f1("Dataset A", 0.911)
Iplom.add_f1("Dataset B", 0.814)
Iplom.add_f1("Dataset C", 0.869) 

Logsig.add_f1("BGL", 0.824)
Logsig.add_f1("HPC", 0.712)
Logsig.add_f1("HDFS", 0.812)
Logsig.add_f1("Zookeeper", 0.895)
Logsig.add_f1("Proxifier", 0.848)
Logsig.add_f1("Dataset A", 0.690)
Logsig.add_f1("Dataset B", 0.599)
Logsig.add_f1("Dataset C", 0.772)

# AECID-PG: A tree-based log parser generator to enable log analysis
Aecid.add_f1("BGL", 0.956)
Aecid.add_f1("HPC", 0.963)
Aecid.add_f1("HDFS", 1)
Aecid.add_f1("Zookeeper", 0.949)
Aecid.add_f1("Proxifier", 0.850)

Slct.add_f1("BGL", 0.6355)
Slct.add_f1("HPC", 0.8109)
Slct.add_f1("HDFS", 0.4143)
Slct.add_f1("Zookeeper", 0.8218)
Slct.add_f1("Proxifier", 0.8707)

Iplom.add_f1("BGL", 0.9999)
Iplom.add_f1("HPC", 0.6485)
Iplom.add_f1("HDFS", 0.869)
Iplom.add_f1("Zookeeper", 0.9995)
Iplom.add_f1("Proxifier", 0.8609)

Lke.add_f1("BGL", 0.4765)
Lke.add_f1("HPC", 0.1793)
Lke.add_f1("HDFS", 0.9637)
Lke.add_f1("Zookeeper", 0.9906)
Lke.add_f1("Proxifier", 0.8684)

Logsig.add_f1("BGL", 0.2653)
Logsig.add_f1("HPC", 0.8662)
Logsig.add_f1("HDFS", 0.9493)
Logsig.add_f1("Zookeeper", 0.9906)
Logsig.add_f1("Proxifier", 0.8467)

Drain.add_f1("BGL", 0.9896)
Drain.add_f1("HPC", 0.8576)
Drain.add_f1("HDFS", 1)
Drain.add_f1("Zookeeper", 0.9995)
Drain.add_f1("Proxifier", 0.8609)

# Tools and Benchmarks for Automated Log Parsing 
Slct.add_pa("HDFS", 0.545)
Slct.add_pa("Hadoop", 0.423)
Slct.add_pa("Spark", 0.685)
Slct.add_pa("Zookeeper", 0.726)
Slct.add_pa("OpenStack", 0.867)
Slct.add_pa("BGL", 0.573)
Slct.add_pa("HPC", 0.839)
Slct.add_pa("Thunderbird", 0.882)
Slct.add_pa("Windows", 0.697)
Slct.add_pa("Linux", 0.297)
Slct.add_pa("Mac", 0.558)
Slct.add_pa("Android", 0.882)
Slct.add_pa("HealthApp", 0.331)
Slct.add_pa("Apache", 0.731)
Slct.add_pa("OpenSSH", 0.521)
Slct.add_pa("Proxifier", 0.518)

Slct.add_f1("HDFS", 0.966)
Slct.add_f1("HealthApp", 0.812)
Slct.add_f1("Proxifier", 0.776)
Slct.add_f1("Windows", 0.907)
Slct.add_f1("Thunderbird", 0.988)
Slct.add_f1("Zookeeper", 0.924)
Slct.add_f1("BGL", 0.955)
Slct.add_f1("Hadoop", 0.811)
Slct.add_f1("OpenSSH", 0.976)
Slct.add_f1("Apache", 0.943)
Slct.add_f1("Mac", 0.882)
Slct.add_f1("Android", 0.984)
Slct.add_f1("Linux", 0.556)
Slct.add_f1("HPC", 0.979)
Slct.add_f1("OpenStack", 0.973)
Slct.add_f1("Spark", 0.804)

Ael.add_pa("HDFS", 0.998)
Ael.add_pa("Hadoop", 0.538)
Ael.add_pa("Spark", 0.905)
Ael.add_pa("Zookeeper", 0.921)
Ael.add_pa("OpenStack", 0.758)
Ael.add_pa("BGL", 0.957)
Ael.add_pa("HPC", 0.903)
Ael.add_pa("Thunderbird", 0.941)
Ael.add_pa("Windows", 0.690)
Ael.add_pa("Linux", 0.673)
Ael.add_pa("Mac", 0.764)
Ael.add_pa("Android", 0.682)
Ael.add_pa("HealthApp", 0.568)
Ael.add_pa("Apache", 1)
Ael.add_pa("OpenSSH", 0.538)
Ael.add_pa("Proxifier", 0.495)

Ael.add_f1("HDFS", 0.999)
Ael.add_f1("HealthApp", 0.864)
Ael.add_f1("Proxifier", 0.786)
Ael.add_f1("Windows", 0.999)
Ael.add_f1("Thunderbird", 0.999)
Ael.add_f1("Zookeeper", 0.995)
Ael.add_f1("BGL", 1.0)
Ael.add_f1("Hadoop", 0.996)
Ael.add_f1("OpenSSH", 0.987)
Ael.add_f1("Apache", 1.0)
Ael.add_f1("Mac", 0.962)
Ael.add_f1("Android", 0.94)
Ael.add_f1("Linux", 0.992)
Ael.add_f1("HPC", 0.992)
Ael.add_f1("OpenStack", 0.986)
Ael.add_f1("Spark", 0.991)

Iplom.add_pa("HDFS", 1)
Iplom.add_pa("Hadoop", 0.954)
Iplom.add_pa("Spark", 0.920)
Iplom.add_pa("Zookeeper", 0.962)
Iplom.add_pa("OpenStack", 0.871)
Iplom.add_pa("BGL", 0.939)
Iplom.add_pa("HPC", 0.824)
Iplom.add_pa("Thunderbird", 0.663)
Iplom.add_pa("Windows", 0.567)
Iplom.add_pa("Linux", 0.672)
Iplom.add_pa("Mac", 0.673)
Iplom.add_pa("Android", 0.712)
Iplom.add_pa("HealthApp", 0.592)
Iplom.add_pa("Apache", 1)
Iplom.add_pa("OpenSSH", 0.802)
Iplom.add_pa("Proxifier", 0.515)

Iplom.add_f1("HealthApp", 0.958)
Iplom.add_f1("Proxifier", 0.786)
Iplom.add_f1("Windows", 0.995)
Iplom.add_f1("BGL", 0.999)
Iplom.add_f1("Thunderbird", 0.999)
Iplom.add_f1("Hadoop", 0.996)
Iplom.add_f1("HPC", 0.978)
Iplom.add_f1("OpenStack", 0.911)
Iplom.add_f1("HDFS", 1)
Iplom.add_f1("OpenSSH", 0.998)
Iplom.add_f1("Zookeeper", 0.999)
Iplom.add_f1("Linux", 0.964)
Iplom.add_f1("Apache", 1)
Iplom.add_f1("Spark", 0.992)
Iplom.add_f1("Mac", 0.957)

Lke.add_pa("HDFS", 1)
Lke.add_pa("Hadoop", 0.67)
Lke.add_pa("Spark", 0.634)
Lke.add_pa("Zookeeper", 0.438)
Lke.add_pa("OpenStack", 0.787)
Lke.add_pa("BGL", 0.128)
Lke.add_pa("HPC", 0.574)
Lke.add_pa("Thunderbird", 0.813)
Lke.add_pa("Windows", 0.99)
Lke.add_pa("Linux", 0.519)
Lke.add_pa("Mac", 0.369)
Lke.add_pa("Android", 0.909)
Lke.add_pa("HealthApp", 0.592)
Lke.add_pa("Apache", 1)
Lke.add_pa("OpenSSH", 0.426)
Lke.add_pa("Proxifier", 0.495)

Lke.add_f1("HDFS", 1)
Lke.add_f1("HealthApp", 0.913)
Lke.add_f1("Proxifier", 0.813)
Lke.add_f1("Windows", 1)
Lke.add_f1("Thunderbird", 0.982)
Lke.add_f1("Zookeeper", 0.994)
Lke.add_f1("BGL", 0.399)
Lke.add_f1("Hadoop", 0.22)
Lke.add_f1("OpenSSH", 0.936)
Lke.add_f1("Apache", 1)
Lke.add_f1("Mac", 0.349)
Lke.add_f1("Android", 0.992)
Lke.add_f1("Linux", 0.875)
Lke.add_f1("HPC", 0.779)
Lke.add_f1("OpenStack", 0.936)
Lke.add_f1("Spark", 0.732)

Lfa.add_pa("HDFS", 0.885)
Lfa.add_pa("Hadoop", 0.900)
Lfa.add_pa("Spark", 0.994)
Lfa.add_pa("Zookeeper", 0.839)
Lfa.add_pa("OpenStack", 0.200)
Lfa.add_pa("BGL", 0.854)
Lfa.add_pa("HPC", 0.817)
Lfa.add_pa("Thunderbird", 0.649)
Lfa.add_pa("Windows", 0.588)
Lfa.add_pa("Linux", 0.279)
Lfa.add_pa("Mac", 0.369)
Lfa.add_pa("Android", 0.616)
Lfa.add_pa("HealthApp", 0.549)
Lfa.add_pa("Apache", 1)
Lfa.add_pa("OpenSSH", 0.501)
Lfa.add_pa("Proxifier", 0.026)

Lfa.add_f1("HDFS", 0.999)
Lfa.add_f1("HealthApp", 0.917)
Lfa.add_f1("Proxifier", 0.801)
Lfa.add_f1("Windows", 0.910)
Lfa.add_f1("Thunderbird", 0.999)
Lfa.add_f1("Zookeeper", 0.998)
Lfa.add_f1("BGL", 0.998)
Lfa.add_f1("Hadoop", 0.998)
Lfa.add_f1("OpenSSH", 0.977)
Lfa.add_f1("Apache", 1.00)
Lfa.add_f1("Mac", 0.934)
Lfa.add_f1("Android", 0.922)
Lfa.add_f1("Linux", 0.581)
Lfa.add_f1("HPC", 0.976)
Lfa.add_f1("OpenStack", 0.902)
Lfa.add_f1("Spark", 0.999)

Logsig.add_pa("HDFS", 0.850)
Logsig.add_pa("Hadoop", 0.633)
Logsig.add_pa("Spark", 0.544)
Logsig.add_pa("Zookeeper", 0.738)
Logsig.add_pa("OpenStack", 0.200)
Logsig.add_pa("BGL", 0.227)
Logsig.add_pa("HPC", 0.354)
Logsig.add_pa("Thunderbird", 0.694)
Logsig.add_pa("Windows", 0.689)
Logsig.add_pa("Linux", 0.169)
Logsig.add_pa("Mac", 0.478)
Logsig.add_pa("Android", 0.548)
Logsig.add_pa("HealthApp", 0.235)
Logsig.add_pa("Apache", 0.582)
Logsig.add_pa("OpenSSH", 0.373)
Logsig.add_pa("Proxifier", 0.967)

Logsig.add_f1("HDFS", 0.992)
Logsig.add_f1("HealthApp", 0.614)
Logsig.add_f1("Proxifier", 0.865)
Logsig.add_f1("Windows", 0.914)
Logsig.add_f1("Thunderbird", 0.979)
Logsig.add_f1("Zookeeper", 0.997)
Logsig.add_f1("BGL", 0.935)
Logsig.add_f1("Hadoop", 0.987)
Logsig.add_f1("OpenSSH", 0.961)
Logsig.add_f1("Apache", 0.862)
Logsig.add_f1("Mac", 0.939)
Logsig.add_f1("Android", 0.859)
Logsig.add_f1("Linux", 0.812)
Logsig.add_f1("HPC", 0.741)
Logsig.add_f1("OpenStack", 0.997)
Logsig.add_f1("Spark", 0.951)

Shiso.add_pa("HDFS", 0.998)
Shiso.add_pa("Hadoop", 0.867)
Shiso.add_pa("Spark", 0.906)
Shiso.add_pa("Zookeeper", 0.660)
Shiso.add_pa("OpenStack", 0.722)
Shiso.add_pa("BGL", 0.711)
Shiso.add_pa("HPC", 0.325)
Shiso.add_pa("Thunderbird", 0.576)
Shiso.add_pa("Windows", 0.701)
Shiso.add_pa("Linux", 0.701)
Shiso.add_pa("Mac", 0.595)
Shiso.add_pa("Android", 0.585)
Shiso.add_pa("HealthApp", 0.397)
Shiso.add_pa("Apache", 1)
Shiso.add_pa("OpenSSH", 0.619)
Shiso.add_pa("Proxifier", 0.517)

Shiso.add_f1("HDFS", 1)
Shiso.add_f1("HealthApp", 0.842)
Shiso.add_f1("Proxifier", 0.780)
Shiso.add_f1("Windows", 0.913)
Shiso.add_f1("Thunderbird", 0.911)
Shiso.add_f1("Zookeeper", 0.993)
Shiso.add_f1("BGL", 0.994)
Shiso.add_f1("Hadoop", 0.998)
Shiso.add_f1("OpenSSH", 0.998)
Shiso.add_f1("Apache", 1)
Shiso.add_f1("Mac", 0.960)
Shiso.add_f1("Android", 0.844)
Shiso.add_f1("Linux", 0.975)
Shiso.add_f1("HPC", 0.541)
Shiso.add_f1("OpenStack", 0.994)
Shiso.add_f1("Spark", 0.992)

Logcluster.add_pa("HDFS", 0.546)
Logcluster.add_pa("Hadoop", 0.563)
Logcluster.add_pa("Spark", 0.799)
Logcluster.add_pa("Zookeeper", 0.732)
Logcluster.add_pa("OpenStack", 0.696)
Logcluster.add_pa("BGL", 0.835)
Logcluster.add_pa("HPC", 0.788)
Logcluster.add_pa("Thunderbird", 0.599)
Logcluster.add_pa("Windows", 0.713)
Logcluster.add_pa("Linux", 0.629)
Logcluster.add_pa("Mac", 0.604)
Logcluster.add_pa("Android", 0.798)
Logcluster.add_pa("HealthApp", 0.531)
Logcluster.add_pa("Apache", 0.709)
Logcluster.add_pa("OpenSSH", 0.426)
Logcluster.add_pa("Proxifier", 0.951)

Logcluster.add_f1("HDFS", 0.952)
Logcluster.add_f1("HealthApp", 0.758)
Logcluster.add_f1("Proxifier", 0.762)
Logcluster.add_f1("Windows", 0.907)
Logcluster.add_f1("Thunderbird", 0.997)
Logcluster.add_f1("Zookeeper", 0.924)
Logcluster.add_f1("BGL", 0.997)
Logcluster.add_f1("Hadoop", 0.885)
Logcluster.add_f1("OpenSSH", 0.931)
Logcluster.add_f1("Apache", 0.942)
Logcluster.add_f1("Mac", 0.932)
Logcluster.add_f1("Android", 0.984)
Logcluster.add_f1("Linux", 0.922)
Logcluster.add_f1("HPC", 0.986)
Logcluster.add_f1("OpenStack", 0.987)
Logcluster.add_f1("Spark", 0.974)

Lenma.add_pa("HDFS", 0.998)
Lenma.add_pa("Hadoop", 0.885)
Lenma.add_pa("Spark", 0.884)
Lenma.add_pa("Zookeeper", 0.841)
Lenma.add_pa("OpenStack", 0.743)
Lenma.add_pa("BGL", 0.69)
Lenma.add_pa("HPC", 0.830)
Lenma.add_pa("Thunderbird", 0.943)
Lenma.add_pa("Windows", 0.566)
Lenma.add_pa("Linux", 0.701)
Lenma.add_pa("Mac", 0.698)
Lenma.add_pa("Android", 0.88)
Lenma.add_pa("HealthApp", 0.174)
Lenma.add_pa("Apache", 1.0)
Lenma.add_pa("OpenSSH", 0.925)
Lenma.add_pa("Proxifier", 0.508)

Lenma.add_f1("HDFS", 1)
Lenma.add_f1("HealthApp", 0.394)
Lenma.add_f1("Proxifier", 0.75)
Lenma.add_f1("Windows", 0.995)
Lenma.add_f1("Thunderbird", 1)
Lenma.add_f1("Zookeeper", 0.998)
Lenma.add_f1("BGL", 0.939)
Lenma.add_f1("Hadoop", 0.997)
Lenma.add_f1("OpenSSH", 0.999)
Lenma.add_f1("Apache", 1)
Lenma.add_f1("Mac", 0.959)
Lenma.add_f1("Android", 0.992)
Lenma.add_f1("Linux", 0.995)
Lenma.add_f1("HPC", 0.981)
Lenma.add_f1("OpenStack", 0.994)
Lenma.add_f1("Spark", 0.989)

Logmine.add_pa("HDFS", 0.851)
Logmine.add_pa("Hadoop", 0.87)
Logmine.add_pa("Spark", 0.576)
Logmine.add_pa("Zookeeper", 0.688)
Logmine.add_pa("OpenStack", 0.743)
Logmine.add_pa("BGL", 0.723)
Logmine.add_pa("HPC", 0.784)
Logmine.add_pa("Thunderbird", 0.919)
Logmine.add_pa("Windows", 0.993)
Logmine.add_pa("Linux", 0.612)
Logmine.add_pa("Mac", 0.872)
Logmine.add_pa("Android", 0.504)
Logmine.add_pa("HealthApp", 0.684)
Logmine.add_pa("Apache", 1)
Logmine.add_pa("OpenSSH", 0.431)
Logmine.add_pa("Proxifier", 0.517)

Logmine.add_f1("HDFS", 0.999)
Logmine.add_f1("HealthApp", 0.917)
Logmine.add_f1("Proxifier", 0.719)
Logmine.add_f1("Windows", 1)
Logmine.add_f1("Thunderbird", 0.999)
Logmine.add_f1("Zookeeper", 0.985)
Logmine.add_f1("BGL", 0.971)
Logmine.add_f1("Hadoop", 0.996)
Logmine.add_f1("OpenSSH", 0.776)
Logmine.add_f1("Apache", 1)
Logmine.add_f1("Mac", 0.981)
Logmine.add_f1("Android", 0.894)
Logmine.add_f1("Linux", 0.93)
Logmine.add_f1("HPC", 0.976)
Logmine.add_f1("OpenStack", 0.994)
Logmine.add_f1("Spark", 0.841)

Spell.add_pa("HDFS", 1)
Spell.add_pa("Hadoop", 0.778)
Spell.add_pa("Spark", 0.905)
Spell.add_pa("Zookeeper", 0.964)
Spell.add_pa("OpenStack", 0.764)
Spell.add_pa("BGL", 0.787)
Spell.add_pa("HPC", 0.654)
Spell.add_pa("Thunderbird", 0.844)
Spell.add_pa("Windows", 0.989)
Spell.add_pa("Linux", 0.605)
Spell.add_pa("Mac", 0.757)
Spell.add_pa("Android", 0.919)
Spell.add_pa("HealthApp", 0.639)
Spell.add_pa("Apache", 1)
Spell.add_pa("OpenSSH", 0.554)
Spell.add_pa("Proxifier", 0.527)

Spell.add_f1("HDFS", 1.00)
Spell.add_f1("HealthApp", 0.887)
Spell.add_f1("Proxifier", 0.832)
Spell.add_f1("Windows", 1.00)
Spell.add_f1("Thunderbird", 0.994)
Spell.add_f1("Zookeeper", 1.00)
Spell.add_f1("BGL", 0.957)
Spell.add_f1("Hadoop", 0.920)
Spell.add_f1("OpenSSH", 0.918)
Spell.add_f1("Apache", 1)
Spell.add_f1("Mac", 0.963)
Spell.add_f1("Android", 0.992)
Spell.add_f1("Linux", 0.937)
Spell.add_f1("HPC", 0.986)
Spell.add_f1("OpenStack", 0.994)
Spell.add_f1("Spark", 0.991)

Drain.add_pa("HDFS", 0.998)
Drain.add_pa("Hadoop", 0.948)
Drain.add_pa("Spark", 0.920)
Drain.add_pa("Zookeeper", 0.967)
Drain.add_pa("OpenStack", 0.733)
Drain.add_pa("BGL", 0.963)
Drain.add_pa("HPC", 0.887)
Drain.add_pa("Thunderbird", 0.955)
Drain.add_pa("Windows", 0.997)
Drain.add_pa("Linux", 0.690)
Drain.add_pa("Mac", 0.787)
Drain.add_pa("Android", 0.911)
Drain.add_pa("HealthApp", 0.780)
Drain.add_pa("Apache", 1)
Drain.add_pa("OpenSSH", 0.788)
Drain.add_pa("Proxifier", 0.527)

Drain.add_f1("HDFS", 1)
Drain.add_f1("HealthApp", 0.918)
Drain.add_f1("Proxifier", 0.785)
Drain.add_f1("Windows", 1)
Drain.add_f1("Thunderbird", 1)
Drain.add_f1("Zookeeper", 1)
Drain.add_f1("BGL", 1)
Drain.add_f1("Hadoop", 1)
Drain.add_f1("OpenSSH", 0.999)
Drain.add_f1("Apache", 1)
Drain.add_f1("Mac", 0.975)
Drain.add_f1("Android", 0.996)
Drain.add_f1("Linux", 0.992)
Drain.add_f1("HPC", 0.991)
Drain.add_f1("OpenStack", 0.993)
Drain.add_f1("Spark", 0.992)

Molfi.add_pa("HDFS", 0.998)
Molfi.add_pa("Hadoop", 0.957)
Molfi.add_pa("Spark", 0.418)
Molfi.add_pa("Zookeeper", 0.839)
Molfi.add_pa("OpenStack", 0.213)
Molfi.add_pa("BGL", 0.960)
Molfi.add_pa("HPC", 0.824)
Molfi.add_pa("Thunderbird", 0.646)
Molfi.add_pa("Windows", 0.406)
Molfi.add_pa("Linux", 0.284)
Molfi.add_pa("Mac", 0.636)
Molfi.add_pa("Android", 0.788)
Molfi.add_pa("HealthApp", 0.44)
Molfi.add_pa("Apache", 1.0)
Molfi.add_pa("OpenSSH", 0.5)
Molfi.add_pa("Proxifier", 0.013)

Molfi.add_f1("HDFS", 1)
Molfi.add_f1("Hadoop", 0.995)
Molfi.add_f1("Spark", 0.509)
Molfi.add_f1("Zookeeper", 0.955)
Molfi.add_f1("BGL", 1)
Molfi.add_f1("HPC", 0.982)
Molfi.add_f1("Thunderbird", 0.999)
Molfi.add_f1("Windows", 0.912)
Molfi.add_f1("Linux", 0.731)
Molfi.add_f1("Android", 0.859)
Molfi.add_f1("HealthApp", 0.794)
Molfi.add_f1("Apache", 1)
Molfi.add_f1("Proxifier", 0.743)
Molfi.add_f1("OpenSSH", 0.998)
Molfi.add_f1("OpenStack", 0.727)
Molfi.add_f1("Mac", 0.953)


# Log Parser with One-to-One Markup (RI also evaluated)
One_to_one.add_f1("BGL", 1)
One_to_one.add_f1("OpenStack", 0.984)
One_to_one.add_f1("HDFS", 1.0)

One_to_one.add_ri("BGL", 0.961)
One_to_one.add_ri("OpenStack", 0.984)
One_to_one.add_ri("HDFS", 1)

# Event extraction from streaming system logs (2k)
Iplom.add_f1("BGL", 0.99)
Iplom.add_f1("HDFS", 1)
Logsig.add_f1("BGL", 0.99)
Logsig.add_f1("HDFS", 0.99)
Drain.add_f1("BGL", 0.99)
Drain.add_f1("HDFS", 1)
Bsg.add_f1("BGL", 0.99)
Bsg.add_f1("HDFS", 1)

# Paddy : An Event Log Parsing Approach using Dynamic Dictionary
Paddy.add_pa("HDFS", 0.94)
Paddy.add_pa("Hadoop", 0.951)
Paddy.add_pa("Spark", 0.718)
Paddy.add_pa("Zookeeper", 0.985)
Paddy.add_pa("OpenStack", 0.881)
Paddy.add_pa("BGL", 0.813)
Paddy.add_pa("HPC", 0.833)
Paddy.add_pa("Thunderbird", 0.652)
Paddy.add_pa("Windows", 0.994)
Paddy.add_pa("Linux", 0.236)
Paddy.add_pa("Mac", 0.856)
Paddy.add_pa("Android", 0.778)
Paddy.add_pa("HealthApp", 0.175)
Paddy.add_pa("Apache", 1)
Paddy.add_pa("OpenSSH", 0.677)
Paddy.add_pa("Proxifier", 0.049)

Paddy.add_f1("HDFS",0.987)
Paddy.add_f1("Hadoop", 0.996)
Paddy.add_f1("Spark", 0.872)
Paddy.add_f1("Zookeeper", 1)
Paddy.add_f1("BGL", 0.958)
Paddy.add_f1("HPC", 0.979)
Paddy.add_f1("Thunderbird", 0.998)
Paddy.add_f1("Windows", 1)
Paddy.add_f1("Linux", 0.558)
Paddy.add_f1("Mac", 0.98)
Paddy.add_f1("Android", 0.968)
Paddy.add_f1("HealthApp", 0.352)
Paddy.add_f1("Apache", 1)
Paddy.add_f1("Proxifier", 0.772)
Paddy.add_f1("OpenSSH", 0.927)
Paddy.add_f1("OpenStack", 0.994)


# Efficient and Robust Syslog Parsing for Network Devices in Datacenter Networks (only Rand Index) Ignored due to lack of information


# FastLogSim: A quick log pattern parser scheme based on text similarity 
Fastlogsim.add_f1("HDFS", 0.999)

# SwissLog Ignored due to lack of information
Swisslog.add_f1("HDFS", 1)
Swisslog.add_f1("Hadoop", 1)
Swisslog.add_f1("Spark", 1)
Swisslog.add_f1("Zookeeper", 1)
Swisslog.add_f1("BGL", 1)
Swisslog.add_f1("HPC", 0.992)
Swisslog.add_f1("Thunderbird", 1)
Swisslog.add_f1("Windows", 1)
Swisslog.add_f1("Linux", 0.99)
Swisslog.add_f1("Android", 0.996)
Swisslog.add_f1("HealthApp", 0.993)
Swisslog.add_f1("Apache", 1)
Swisslog.add_f1("Proxifier", 1)
Swisslog.add_f1("OpenSSH", 1)
Swisslog.add_f1("OpenStack", 1)
Swisslog.add_f1("Mac", 0.976)

Swisslog.add_pa("HDFS", 1)
Swisslog.add_pa("Hadoop", 0.992)
Swisslog.add_pa("Spark", 0.997)
Swisslog.add_pa("Zookeeper", 0.985)
Swisslog.add_pa("BGL", 0.970)
Swisslog.add_pa("HPC", 0.910)
Swisslog.add_pa("Thunderbird", 0.992)
Swisslog.add_pa("Windows", 1)
Swisslog.add_pa("Linux", 0.869)
Swisslog.add_pa("Android", 0.954)
Swisslog.add_pa("HealthApp", 0.901)
Swisslog.add_pa("Apache", 1)
Swisslog.add_pa("Proxifier", 0.99)
Swisslog.add_pa("OpenSSH", 1)
Swisslog.add_pa("OpenStack", 1)
Swisslog.add_pa("Mac", 0.84)

# METING
Drain.add_pa("Mac", 0.859)
Drain.add_pa("Windows", 0.997)
Drain.add_pa("Linux", 0.69)
Drain.add_pa("OpenStack", 0.881)
Drain.add_pa("HDFS", 0.998)
Drain.add_pa("Zookeeper", 0.988)
Drain.add_pa("Spark", 0.92)
Drain.add_pa("Hadoop", 0.948)
Drain.add_pa("Thunderbird", 0.958)
Drain.add_pa("BGL", 0.973)
Drain.add_pa("HPC", 0.901)
Drain.add_pa("Android", 0.913)
Drain.add_pa("HealthApp", 0.78)
Drain.add_pa("OpenSSH", 0.788)
Drain.add_pa("Apache", 1)
Drain.add_pa("Proxifier", 0.527)

Iplom.add_pa("Mac", 0.673)
Iplom.add_pa("Windows", 0.684)
Iplom.add_pa("Linux", 0.676)
Iplom.add_pa("OpenStack", 0.871)
Iplom.add_pa("HDFS", 1)
Iplom.add_pa("Zookeeper", 0.984)
Iplom.add_pa("Spark", 0.92)
Iplom.add_pa("Hadoop", 0.955)
Iplom.add_pa("Thunderbird", 0.663)
Iplom.add_pa("BGL", 0.944)
Iplom.add_pa("HPC", 0.829)
Iplom.add_pa("Android", 0.712)
Iplom.add_pa("HealthApp", 0.89)
Iplom.add_pa("OpenSSH", 0.871)
Iplom.add_pa("Apache", 1)
Iplom.add_pa("Proxifier", 0.517)

Spell.add_pa("Mac", 0.757)
Spell.add_pa("Windows", 0.989)
Spell.add_pa("Linux", 0.639)
Spell.add_pa("OpenStack", 0.806)
Spell.add_pa("HDFS", 1)
Spell.add_pa("Zookeeper", 0.964)
Spell.add_pa("Spark", 0.919)
Spell.add_pa("Hadoop", 0.778)
Spell.add_pa("Thunderbird", 0.934)
Spell.add_pa("BGL", 0.787)
Spell.add_pa("HPC", 0.654)
Spell.add_pa("Android", 0.919)
Spell.add_pa("HealthApp", 0.639)
Spell.add_pa("OpenSSH", 0.554)
Spell.add_pa("Apache", 1)
Spell.add_pa("Proxifier", 0.527)

Molfi.add_pa("Mac", 0.636)
Molfi.add_pa("Windows", 0.406)
Molfi.add_pa("Linux", 0.284)
Molfi.add_pa("OpenStack", 0.213)
Molfi.add_pa("HDFS", 0.998)
Molfi.add_pa("Zookeeper", 0.839)
Molfi.add_pa("Spark", 0.418)
Molfi.add_pa("Hadoop", 0.957)
Molfi.add_pa("Thunderbird", 0.646)
Molfi.add_pa("BGL", 0.96)
Molfi.add_pa("HPC", 0.824)
Molfi.add_pa("Android", 0.788)
Molfi.add_pa("HealthApp", 0.44)
Molfi.add_pa("OpenSSH", 0.50)
Molfi.add_pa("Apache", 1)
Molfi.add_pa("Proxifier", 0.013)

Logram.add_pa("Mac", 0.824)
Logram.add_pa("Windows", 0.974)
Logram.add_pa("Linux", 0.201)
Logram.add_pa("OpenStack", 0.246)
Logram.add_pa("HDFS", 0.93)
Logram.add_pa("Zookeeper", 0.955)
Logram.add_pa("Spark", 0.916)
Logram.add_pa("Hadoop", 0.92)
Logram.add_pa("Thunderbird", 0.554)
Logram.add_pa("BGL", 0.805)
Logram.add_pa("HPC", 0.978)
Logram.add_pa("Android", 0.674)
Logram.add_pa("HealthApp", 0.674)
Logram.add_pa("OpenSSH", 0.981)
Logram.add_pa("Apache", 1)
Logram.add_pa("Proxifier", 0.504)

Meting.add_pa("Mac", 0.824)
Meting.add_pa("Windows", 0.996)
Meting.add_pa("Linux", 0.922)
Meting.add_pa("OpenStack", 0.969)
Meting.add_pa("HDFS", 1)
Meting.add_pa("Zookeeper", 0.965)
Meting.add_pa("Spark", 0.996)
Meting.add_pa("Hadoop", 0.911)
Meting.add_pa("Thunderbird", 0.931)
Meting.add_pa("BGL", 0.889)
Meting.add_pa("HPC", 0.918)
Meting.add_pa("Android", 0.911)
Meting.add_pa("HealthApp", 0.688)
Meting.add_pa("OpenSSH", 0.555)
Meting.add_pa("Apache", 1)
Meting.add_pa("Proxifier", 1)

# OLMPT: Research on online log parsing method based on prefix tree
Logsig.add_f1("BGL", 0.98)
Logsig.add_f1("HPC", 0.91)
Logsig.add_f1("HDFS", 0.93)
Logsig.add_f1("Zookeeper", 0.99)
Logsig.add_f1("Proxifier", 0.97)

Iplom.add_f1("BGL", 0.99)
Iplom.add_f1("HPC", 0.88)
Iplom.add_f1("HDFS", 1.0)
Iplom.add_f1("Zookeeper", 0.99)
Iplom.add_f1("Proxifier", 0.85)

Spell.add_f1("BGL", 0.98)
Spell.add_f1("HPC", 0.90)
Spell.add_f1("HDFS", 1.0)
Spell.add_f1("Zookeeper", 0.99)
Spell.add_f1("Proxifier", 0.87)

Drain.add_f1("BGL", 0.99)
Drain.add_f1("HPC", 0.98)
Drain.add_f1("HDFS", 0.99)
Drain.add_f1("Zookeeper", 0.99)
Drain.add_f1("Proxifier", 0.92)

Slct.add_f1("BGL", 0.94)
Slct.add_f1("HPC", 0.86)
Slct.add_f1("HDFS", 0.93)
Slct.add_f1("Zookeeper", 0.92)
Slct.add_f1("Proxifier", 0.62)

Olmpt.add_f1("BGL", 1.0)
Olmpt.add_f1("HPC", 0.99)
Olmpt.add_f1("HDFS", 1.0)
Olmpt.add_f1("Zookeeper", 0.99)
Olmpt.add_f1("Proxifier", 0.98)

# LPV: A log parser based on vectorization for offline and online log parsing
Drain.add_f1("BGL", 0.1907)
Drain.add_f1("HPC", 0.3422)
Drain.add_f1("HDFS", 0.5135)

Spell.add_f1("BGL", 0.64)
Spell.add_f1("HPC", 0.6637)
Spell.add_f1("HDFS", 0.8889)

Lpv.add_f1("BGL", 0.6582)
Lpv.add_f1("HPC", 0.7647)
Lpv.add_f1("HDFS", 0.8882)

# Self-Supervised Log Parsing
Nulog.add_pa("HDFS", 0.998)
Nulog.add_pa("Spark", 1)
Nulog.add_pa("OpenStack", 0.99)
Nulog.add_pa("BGL", 0.98)
Nulog.add_pa("HPC", 0.945)
Nulog.add_pa("Windows", 0.998)
Nulog.add_pa("Mac", 0.821)
Nulog.add_pa("Android", 0.827)
Nulog.add_pa("HealthApp", 0.875)
Nulog.add_pa("Apache", 1)

Nulog.add_f1("BGL", 1)
Nulog.add_f1("Android", 0.973)
Nulog.add_f1("OpenStack", 1)
Nulog.add_f1("HDFS", 1)
Nulog.add_f1("Apache", 1)
Nulog.add_f1("HPC", 0.994)
Nulog.add_f1("Windows", 1)
Nulog.add_f1("HealthApp", 0.997)
Nulog.add_f1("Mac", 0.750)
Nulog.add_f1("Spark", 1)

# Logram: Efficient Log Parsing Using n-Gram Dictionaries
Logram.add_pa("Android", 0.882)
Logram.add_pa("Apache", 0.313)
Logram.add_pa("BGL", 0.587)
Logram.add_pa("Hadoop", 0.451)
Logram.add_pa("HDFS", 0.910)
Logram.add_pa("HealthApp", 0.2665)
Logram.add_pa("HPC", 0.911)
Logram.add_pa("Linux", 0.361)
Logram.add_pa("Mac", 0.568)
Logram.add_pa("OpenSSH", 0.612)
Logram.add_pa("OpenStack", 0.326)
Logram.add_pa("Proxifier", 0.504)
Logram.add_pa("Spark", 0.282)
Logram.add_pa("Thunderbird", 0.554)
Logram.add_pa("Windows", 0.694)
Logram.add_pa("Zookeeper", 0.724)

Logram.add_f1("HDFS", 0.910)
Logram.add_f1("HealthApp", 0.588)
Logram.add_f1("Proxifier", 0.751)
Logram.add_f1("Windows", 0.914)
Logram.add_f1("Thunderbird", 0.994)
Logram.add_f1("Zookeeper", 0.924)
Logram.add_f1("BGL", 0.956)
Logram.add_f1("Hadoop", 0.783)
Logram.add_f1("OpenSSH", 0.979)
Logram.add_f1("Apache", 0.638)
Logram.add_f1("Mac", 0.893)
Logram.add_f1("Linux", 0.541)
Logram.add_f1("HPC", 0.994)
Logram.add_f1("OpenStack", 0.743)
Logram.add_f1("Spark", 0.480)
Logram.add_f1("Android", 0.991)

Drain.add_pa("HDFS", 0.981)
Drain.add_pa("Hadoop", 0.545)
Drain.add_pa("Spark", 0.902)
Drain.add_pa("Zookeeper", 0.962)
Drain.add_pa("OpenStack", 0.538)
Drain.add_pa("BGL", 0.822)
Drain.add_pa("HPC", 0.929)
Drain.add_pa("Thunderbird", 0.803)
Drain.add_pa("Windows", 0.983)
Drain.add_pa("Linux", 0.25)
Drain.add_pa("Mac", 0.515)
Drain.add_pa("Android", 0.933)
Drain.add_pa("HealthApp", 0.609)
Drain.add_pa("Apache", 0.693)
Drain.add_pa("OpenSSH", 0.507)
Drain.add_pa("Proxifier", 0.973)

Ael.add_pa("Android", 0.867)
Ael.add_pa("Apache", 0.693)
Ael.add_pa("BGL", 0.818)
Ael.add_pa("Hadoop", 0.539)
Ael.add_pa("HDFS", 0.999)
Ael.add_pa("HealthApp", 0.615)
Ael.add_pa("HPC", 0.99)
Ael.add_pa("Linux", 0.241)
Ael.add_pa("Mac", 0.515)
Ael.add_pa("OpenSSH", 0.247)
Ael.add_pa("OpenStack", 0.718)
Ael.add_pa("Proxifier", 0.968)
Ael.add_pa("Spark", 0.965)
Ael.add_pa("Thunderbird", 0.782)
Ael.add_pa("Windows", 0.983)
Ael.add_pa("Zookeeper", 0.922)

Lenma.add_pa("Android", 0.976)
Lenma.add_pa("Apache", 0.693)
Lenma.add_pa("BGL", 0.577)
Lenma.add_pa("Hadoop", 0.535)
Lenma.add_pa("HDFS", 0.998)
Lenma.add_pa("HealthApp", 0.141)
Lenma.add_pa("HPC", 0.915)
Lenma.add_pa("Linux", 0.251)
Lenma.add_pa("Mac", 0.551)
Lenma.add_pa("OpenSSH", 0.522)
Lenma.add_pa("OpenStack", 0.759)
Lenma.add_pa("Proxifier", 0.955)
Lenma.add_pa("Spark", 0.943)
Lenma.add_pa("Thunderbird", 0.814)
Lenma.add_pa("Windows", 0.277)
Lenma.add_pa("Zookeeper", 0.842)

Spell.add_pa("Android", 0.933)
Spell.add_pa("Apache", 0.693)
Spell.add_pa("BGL", 0.639)
Spell.add_pa("Hadoop", 0.192)
Spell.add_pa("HDFS", 0.999)
Spell.add_pa("HealthApp", 0.602)
Spell.add_pa("HPC", 0.694)
Spell.add_pa("Linux", 0.131)
Spell.add_pa("Mac", 0.434)
Spell.add_pa("OpenSSH", 0.507)
Spell.add_pa("OpenStack", 0.592)
Spell.add_pa("Proxifier", 0.785)
Spell.add_pa("Spark", 0.865)
Spell.add_pa("Thunderbird", 0.773)
Spell.add_pa("Windows", 0.978)
Spell.add_pa("Zookeeper", 0.955)

Iplom.add_pa("Android", 0.716)
Iplom.add_pa("Apache", 0.693)
Iplom.add_pa("BGL", 0.792)
Iplom.add_pa("Hadoop", 0.373)
Iplom.add_pa("HDFS", 0.998)
Iplom.add_pa("HealthApp", 0.651)
Iplom.add_pa("HPC", 0.979)
Iplom.add_pa("Linux", 0.235)
Iplom.add_pa("Mac", 0.503)
Iplom.add_pa("OpenSSH", 0.508)
Iplom.add_pa("OpenStack", 0.697)
Iplom.add_pa("Proxifier", 0.975)
Iplom.add_pa("Spark", 0.883)
Iplom.add_pa("Thunderbird", 0.505)
Iplom.add_pa("Windows", 0.554)
Iplom.add_pa("Zookeeper", 0.967)

# Prefix-Graph: A Versatile Log Parsing Approach Merging Prefix Tree with Probabilistic Graph (Rand index)

# A Semantic-aware Representation Framework for Online Log Analysis
Logsig.add_f1("Spark", 0.701)
Logsig.add_f1("HDFS", 0.812)
Logsig.add_f1("Windows", 0.881)
Logsig.add_f1("Hadoop", 0.845)

Spell.add_f1("Spark", 0.557)
Spell.add_f1("HDFS", 0.612)
Spell.add_f1("Windows", 0.719)
Spell.add_f1("Hadoop", 0.845)

Ft_tree.add_f1("Spark", 0.747)
Ft_tree.add_f1("HDFS", 0.95)
Ft_tree.add_f1("Windows", 0.776)
Ft_tree.add_f1("Hadoop", 0.814)

Loganomaly.add_f1("Spark", 0.759)
Loganomaly.add_f1("HDFS", 0.951)
Loganomaly.add_f1("Windows", 0.858)
Loganomaly.add_f1("Hadoop", 0.920)

Log2vec.add_f1("Spark", 0.945)
Log2vec.add_f1("HDFS", 0.959)
Log2vec.add_f1("Windows", 0.925)
Log2vec.add_f1("Hadoop", 0.945)

# Automatic Event Log Abstraction to Support Forensic Investigation
Iplom.add_f1("Casper", 0.937)
Iplom.add_f1("Jhuisi", 0.876)
Iplom.add_f1("Nssal", 0.882)
Iplom.add_f1("DF16", 0.109)
Iplom.add_f1("Honey", 0.893)

Logsig.add_f1("Casper", 0.772)
Logsig.add_f1("JHuisi", 0.803)
Logsig.add_f1("Nssal", 0.797)
Logsig.add_f1("DF16", 0.12)
Logsig.add_f1("Honey", 0.855)

Drain.add_f1("Casper", 0.900)
Drain.add_f1("JHuisi", 0.875)
Drain.add_f1("Nssal", 0.891)
Drain.add_f1("DF16", 0.175)
Drain.add_f1("Honey", 0.941)

Logmine.add_f1("Casper", 0.721)
Logmine.add_f1("JHuisi", 0.742)
Logmine.add_f1("Nssal", 0.662)
Logmine.add_f1("DF16", 0.146)
Logmine.add_f1("Honey", 0.775)

Spell.add_f1("Casper", 0.82)
Spell.add_f1("JHuisi", 0.82)
Spell.add_f1("Nssal", 0.79)
Spell.add_f1("DF16", 0.108)
Spell.add_f1("Honey", 0.837)

Pylogabstract.add_f1("Casper", 0.949)
Pylogabstract.add_f1("JHuisi", 0.963)
Pylogabstract.add_f1("Nssal", 0.921)
Pylogabstract.add_f1("DF16", 0.971)
Pylogabstract.add_f1("Honey", 0.963)

Ustep.add_pa("Apache", 1)
Ustep.add_pa("BGL", 0.964)
Ustep.add_pa("Hadoop", 0.951)
Ustep.add_pa("HDFS", 0.998)
Ustep.add_pa("HPC", 0.906)
Ustep.add_pa("Mac", 0.848)
Ustep.add_pa("OpenSSH", 0.996)
Ustep.add_pa("OpenStack", 0.764)
Ustep.add_pa("Thunderbird", 0.954)
Ustep.add_pa("Zookeeper", 0.998)

# Improving performances of log mining for anomaly prediction through nlp-based log parsing
Slct.add_f1("HDFS", 0.620)
Logsig.add_f1("HDFS", 0.765)
Iplom.add_f1("HDFS", 0.791)
Drain.add_f1("HDFS", 0.791)
Pop.add_f1("HDFS", 0.791)
Nlp_lp.add_f1("HDFS", 0.992)

## F-Measure plot
data = {}
name_parser = {p.name: p for p in parsers}

for p in parsers:
    if len(p.f1) == 0: continue
    data[p.name] = []
    for _, i in p.f1.items():
        data[p.name] += i

data = {k: v for k, v in sorted(data.items(), key=lambda l: np.mean(l[1]), reverse=False)}

samples_f1 = [name_parser[k].samples_f1 for k in data]

print(samples_f1)

values = list(map(np.mean, data.values()))
std = list(map(lambda x: np.std(x), data.values()))
std = np.vstack((std, [1-v if v+s>=1 else s for v, s in zip(values,std)]))

plt.rcParams.update({'font.size': 8})
fig, ax = plt.subplots(figsize=(6,3))

#plt.xlim(0.7, 1)

# First, let's remove the top, right and left spines (figure borders)
# which really aren't necessary for a bar chart.
# Also, make the bottom spine gray instead of black. 
#ax.grid(axis = "x", color="#A8BAC4", lw=1.2)
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)
#ax.spines["bottom"].set_visible(False)
ax.spines["left"].set_lw(1.5)
cmap = mcolors.LinearSegmentedColormap.from_list("", ["blue", "red", "yellow", "green", "purple", "grey"])

# Second, remove the ticks as well.
#ax.tick_params(bottom=False, left=False)
#ax.xaxis.set_tick_params(labelbottom=False, labeltop=True, length=0)

# Third, add a horizontal grid (but keep the vertical grid hidden).
# Color the lines a light gray as well.
ax.set_axisbelow(True)
#ax.yaxis.grid(False)
ax.yaxis.grid(True, color='#EEEEEE')
#plt.axhline(y = 1.05, color = 'black', linestyle = '--', linewidth=0.5)

#plt.boxplot(list(data.values()), showfliers=False)
plt.plot(range(len(data)), values, marker="o", color="blue")
#plt.barh(range(len(data)), values, align='center', ecolor='black', alpha=0.5, color=cmap(values/max(values)))
#for i in range(0, len(data)):
#    plt.text(i+1, 1.1, samples_f1[i],)
    
plt.xticks(range(len(data)), data.keys(), rotation=90)
ax.set_ylim(0.5, 1.02)
ax.set_axisbelow(False)

#ax.yaxis.set_tick_params(labelsize=8)

ax.set_ylabel('Average F-Measure', labelpad=15, fontsize=10, color='#333333')
#ax.set_xlabel('Existing log parsers that have been evaluated in the literature', labelpad=15, color='#333333',)

fig.tight_layout()
fig.savefig("f1.pdf")

###########################################################

data = {}
name_parser = {p.name: p for p in parsers}

for p in parsers:
    if len(p.pa) == 0: continue
    data[p.name] = []
    for _, i in p.pa.items():
        data[p.name] += i

data = {k: v for k, v in sorted(data.items(), key=lambda l: np.mean(l[1]), reverse=False)}

samples_f1 = [name_parser[k].samples_f1 for k in data]

print(samples_f1)

values = list(map(np.mean, data.values()))
std = list(map(lambda x: np.std(x), data.values()))
std = np.vstack((std, [1-v if v+s>=1 else s for v, s in zip(values,std)]))

plt.rcParams.update({'font.size': 8})

fig1, ax1 = plt.subplots(figsize = (6,3))
ax1.spines["right"].set_visible(False)
ax1.spines["top"].set_visible(False)
#ax.spines["bottom"].set_visible(False)
ax1.spines["left"].set_lw(1.5)
#cmap = mcolors.LinearSegmentedColormap.from_list("", ["blue", "red", "yellow", "green", "purple", "grey"])

# Second, remove the ticks as well.
#ax.tick_params(bottom=False, left=False)
#ax.xaxis.set_tick_params(labelbottom=False, labeltop=True, length=0)

# Third, add a horizontal grid (but keep the vertical grid hidden).
# Color the lines a light gray as well.
ax1.set_axisbelow(True)
#ax.yaxis.grid(False)
ax1.yaxis.grid(True, color='#EEEEEE')
#plt.axhline(y = 1.05, color = 'black', linestyle = '--', linewidth=0.5)

#plt.boxplot(list(data.values()), showfliers=False)
plt.plot(range(len(data)), values, marker="o", color="blue")
#plt.barh(range(len(data)), values, align='center', ecolor='black', alpha=0.5, color=cmap(values/max(values)))
#for i in range(0, len(data)):
#    plt.text(i+1, 1.1, samples_f1[i],)
    
plt.xticks(range(len(data)), data.keys(), rotation=90)
ax1.set_ylim(0.5, 1.02)
ax1.set_axisbelow(False)

#ax.yaxis.set_tick_params(labelsize=8)

ax1.set_ylabel('Average F-Measure', labelpad=15, fontsize=10, color='#333333')
#ax.set_xlabel('Existing log parsers that have been evaluated in the literature', labelpad=15, color='#333333',)

fig1.tight_layout()
fig1.savefig("pa.pdf")

==> figures/accuracy_dist.py <==
import os, matplotlib.pyplot as plt
from collections import defaultdict
import numpy as np

files = os.listdir("accuracy")

acc = {}
for f in files:
    name = f.split('.')[0]
    #if name == "NuLog": name = "NuLog (*)"
    with open("accuracy/"+f) as f:
        tmp = defaultdict(list)
        lines = f.readlines()
        
        for l in lines:
            d = l.strip().split()
            tmp[d[0]].append(float(d[2]))
        
        tmp = {i:np.mean(list(j)) for i, j in tmp.items()}    
        acc[name] = tmp

files = os.listdir("tuning")

print(acc["SwissLog"])

parsers = set(map(lambda x: x.split()[0], acc.keys()))

tuning = defaultdict(dict)
for f in files:
    tmp = f.split('.')[0].split("_")
    parser, dataset = tmp[0], tmp[3]
    
    if parser == "Lenma": parser = "LenMa"
    with open("tuning/"+f) as f:
        tmp = []
        lines = f.readlines()[1:]

        for l in lines:
            tmp.append(float(l.strip().split(',')[-1]))
        
    tuning[parser+ ' ' +dataset] = [np.mean(tmp), np.max(tmp)]

final = {}
for p in parsers:
    final[p] = {}
      
for t, v in tuning.items():
    parser, dataset = t.split()
    final[parser][dataset] = np.max(acc[parser][dataset]) if np.max(acc[parser][dataset])>v[1] else v[1]

data = {}    
for i, j in final.items():
    if len(j) == 0: data[i] = [j for _, j in acc[i].items()]
    else: data[i] = j.values()

data = {k:list(v) for k, v in sorted(data.items(), key=lambda x: np.median(list(x[1])))}
    
### Begin plotting the figure
plt.rcParams.update({'font.size': 6})
fig, ax = plt.subplots(figsize=(6,2))
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)
#ax.spines["bottom"].set_visible(False)
ax.spines["left"].set_lw(1.5)
ax.yaxis.grid(True, color='#EEEEEE')
ax.set_ylabel('Average PA')

plt.boxplot(list(data.values()), showfliers=False)
plt.xticks(range(1, len(data)+1), data.keys(), rotation=45)

fig.tight_layout()
fig.savefig("accuracy_dist.pdf")


==> figures/accuracy_values.py <==
import os
from collections import defaultdict
import numpy as np

files = os.listdir("accuracy")

pa, f1 = {}, {}
for f in files:
    name = f.split('.')[0]
    with open("accuracy/"+f) as f:
        tmp, tmp1 = defaultdict(list), defaultdict(list)
        lines = f.readlines()
        
        for l in lines:
            d = l.strip().split()
            tmp[d[0]].append(float(d[1]))
            tmp1[d[0]].append(float(d[2]))
        
        tmp = {i:np.mean(list(j)) for i, j in tmp.items()}   
        tmp1 = {i:np.mean(list(j)) for i, j in tmp1.items()}
        f1[name], pa[name] = tmp, tmp1

files = os.listdir("preprocessing")
pa1, f11 = {}, {}
for f in files:
    name = f.split('.')[0]
    with open("preprocessing/"+f) as f:
        tmp, tmp1 = defaultdict(list), defaultdict(list)
        lines = f.readlines()
        
        for l in lines:
            d = l.strip().split()
            tmp[d[0]].append(float(d[1]))
            tmp1[d[0]].append(float(d[2]))
        
        tmp = {i:np.mean(list(j)) for i, j in tmp.items()}   
        tmp1 = {i:np.mean(list(j)) for i, j in tmp1.items()}
        f11[name], pa1[name] = tmp, tmp1

print("-- FM --")
for x in f1:
    if x == "NuLog": print(x, np.mean(list(f1[x].values())))
    else:
        print(x,max(np.mean(list(f1[x].values())), np.mean(list(f11[x].values()))))


==> figures/efficiency.py <==
import os
import matplotlib.pyplot as plt

#fig, ax = plt.subplots(figsize = (8,2))

files = os.listdir("latency")

datasets = ["HDFS", "Hadoop", "Spark", "Zookeeper", "OpenStack", "OpenSSH", "Mac",
            "Proxifier", "HealthApp", "Apache", "Linux", "HPC", "BGL",]
results = {}

def to_secs(datetime):
    tmp = list(map(float, datetime.split(":")))
    return tmp[0]*3600+tmp[1]*60+tmp[2]
        
for file in files:
    parser = file.split('_')[1].split('.')[0]
    if parser == "FLP": continue
    results[parser] = {}
    with open("latency/"+file, 'r') as f:
        lines = f.readlines()
        
        for l in lines:
            dataset, time = l.strip().split()
            results[parser][dataset] = float(time) if parser=="FLP" else to_secs(time)

final = {}
ext = ["_2k", "_6k", "_8k", "_12k", "_14k", "_18k"]
for parser in results:
    final[parser] = {}
    for dataset in datasets:
        final[parser][dataset] = {}
        for d, t in results[parser].items():
            if dataset in d and not d.endswith(tuple(ext)):
                final[parser][dataset][d.split('_')[1]] = t                

plt.rcParams.update({'font.size': 15})
  
for id, d in enumerate(datasets):
    fig, ax = plt.subplots(figsize = (7,4))
    
    markers = ['.',',','o','v','^','<','>','1','2','3','4','8','s','p','P','*','h','H','+','x','X','D','d','|','_']
    
    print(id, d) 
    ax.set_yscale('log')
    ax.set_xscale('log')
    ax.yaxis.grid(True)
    ax.xaxis.grid(False)
    ax.set_ylim(0.1, 10e5)
    ax.set_ylabel('Execution time (s)')
    ax.set_xlabel('Sample size (k)')
    
    for parser in final:
        tmp = final[parser][d]
        print(parser, tmp)
        
        ax.plot([int(k.split('k')[0]) for k in tmp.keys()], list(tmp.values()),
            marker=markers.pop(), label=parser)

    #if d == "OpenSSH":
    ax.legend(fontsize=9, ncol=5, loc="upper left", framealpha=0.5)

    fig.tight_layout()
    fig.savefig("efficiency_"+d+".pdf")
    
    

==> figures/log_data_features.py <==
#!/usr/bin/python

import matplotlib.pyplot as plt

fig, ax = plt.subplots()
#plt.rcParams["font.family"] = "avenir next"
plt.rcParams.update({'font.size': 16})
plt.ylabel("Number of event types")
plt.xlabel("Number of log Messages")
#ax.set_xlim(2001,2020)
#ax.set_ylim(1,1e9)
ax.set_yscale('log')
ax.set_xscale('log')

dataset = [(11175629,30,"HDFS"),
           (394308,298,"Hadoop"),
           (33236604,456,"Spark"),
           (74380,95,"ZooKeeper"),
           (207820,51,"OpenStack"),
           (4747963,619,"BGL"),
           (433489,104,"HPC"),
           (211212192,4040,"Thunderbird"),
           (114608388,4833,"Windows"),
           (25567,488,"Linux"),
           (117283,2214,"Max"),
           (30348042,76923,"Android"),
           (253395,220,"HealthApp"),
           (56481,44,"Apache"),
           (655146,62,"OpenSSH"),
           (21329,9,"Proxifier"),
           ]
messages, events, name = [], [], []
for d in dataset:
    messages.append(d[0])
    events.append(d[1])
    name.append(d[2])
    
plt.scatter(messages,events, s=100, c= "blue", marker = "o", edgecolors="blue")
plt.text(12000, 5, "Proxifier")
plt.text(0.7e7,15, "HDFS")
plt.text(15567,208, "Linux")
plt.text(20348042,36923,"Android")
plt.text(81212192,2040,"Thunderbird")
plt.grid()
fig.savefig('log-features.pdf')

==> figures/log_example.py <==
import logging

logging.basicConfig(format='%(asctime)s - %(message)s', level=logging.INFO)
admin = "Admin"
err_user = "John"
warn_user = "Jim"


logging.info('Admin %s logged in', admin)

logging.error('Error detected: %s raised an error', err_user)
logging.info('Admin %s logged in', admin)

logging.error('Error detected: %s raised an error', err_user)

logging.warning('System warning: %s disconnected from system', warn_user)
logging.warning('System warning: %s disconnected from system', warn_user)
logging.info('Admin %s logged in', admin)


==> figures/preprocessing.py <==
import os, matplotlib.pyplot as plt
from collections import defaultdict
import numpy as np
            
files = os.listdir("accuracy")

acc_preprocessing = {}
for f in files:
    name = f.split('.')[0]
    if name == "NuLog": continue
    with open("accuracy/"+f) as f:
        tmp = defaultdict(list)
        lines = f.readlines()
        
        for l in lines:
            d = l.strip().split()
            tmp[d[0]].append(d[2])
            
    acc_preprocessing[name] = tmp

files = os.listdir("preprocessing")
acc_no_preprocessing = {}
for f in files:
    name = f.split('.')[0]
    if name == "NuLog": continue
    with open("preprocessing/"+f) as f:
        tmp = defaultdict(list)
        lines = f.readlines()
        
        for l in lines:
            d = l.strip().split()
            tmp[d[0]].append(d[2])
            
    acc_no_preprocessing[name] = tmp

final = {}   
for parser, result in acc_no_preprocessing.items():
    tmp = []
    for dataset, pa in result.items():
        no_pre = np.mean(list(map(float, pa)))
        pre = np.mean(list(map(float,acc_preprocessing[parser][dataset])))
        tmp.append(pre-no_pre)
        print(parser, dataset, pre - no_pre)
    final[parser] = np.mean(tmp)

final = {k: v*100 for k, v in sorted(final.items(), key=lambda l: np.mean(l[1]), reverse=False)}
print(final)

#plt.rcParams.update({'font.size': 8})
fig, ax = plt.subplots(figsize=(6,3))
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)
#ax.spines["bottom"].set_visible(False)
#ax.spines["left"].set_lw(1.5)
ax.xaxis.grid(True, color='#EEEEEE')
plt.barh(range(len(final)), final.values(), color='skyblue')
#ax.set_xlabel('Average difference', labelpad=15, fontsize=10, color='#333333')
plt.yticks(range(len(final)), final.keys(),)
#ax.set_yscale('log')
#plt.axvline(x = 1, color = 'red', linestyle = '--', linewidth=2)
#plt.text(1.2, 15.5, 'gain = 1', style='italic')
ax.set_xlim(-5, 20)
ax.set_xlabel("Average percentage difference with and without preprocessing (%)")

fig.tight_layout()
fig.savefig("preprocessing.pdf")

==> figures/trend.py <==
import bibtexparser
from collections import defaultdict
import matplotlib.pyplot as plt
import numpy as np

from matplotlib import font_manager
font_manager._rebuild()

plt.rcParams.update({'font.size': 8})
#fig = plt.figure()
fig, ax = plt.subplots(figsize = (5,2.5))
#plt.rc('font', family='Open Sans')

parser = bibtexparser.bparser.BibTexParser(common_strings=True)

def def_value():
    return 0
    
ids ="hamooni2016logmine \
ren2019parallel \
vervaet2021ustep \
lin2016log \
xie2019pvalue \
tao2021logstamp \
xiao2020lpv \
yang2019online \
coustie2020meting \
tang2010logtree \
tang2011logsig \
vaarandi2003data \
fu2009execution \
kimura2018proactive \
aharon2009one \
liu2019lopper \
zhao2016extracting \
zhao2018improvement \
zhong2018flp \
shima2016length \
guo2018event \
kimura2014spatio \
tovarvnak2019normalization \
ya2015automatic \
pokharel2019hybrid \
zou2016uilog \
ruecker2021flexparser \
ning20141hlaer \
vaarandi2004breadth \
vaarandi2015logcluster \
nagappan2010abstracting \
stearley2004towards \
zhang2020efficient \
zulkernine2013capri \
du2016spell \
du2018spell \
agrawal2019delog \
zhao2018slop \
agrawal2019logan \
wang2021ltmatch \
he2017drain \
he2018directed \
mizutani2013incremental \
wen2020olmpt \
chu2021prefix \
meng2020logparse \
qiu2010happened \
li2018dlog \
li2018log \
wurzenberger2018aecid \
wurzenberger2019aecid \
zhang2017syslog \
huang2020paddy \
dai2020logram \
liu2020web \
li2020swisslog \
makanju2009clustering \
makanju2011lightweight \
zhang2019efficient \
he2017towards \
aussel2018improving \
li2005integrated \
kobayashi2014towards \
mclean2020adaptive \
parserator \
gao2018navigating \
studiawan2020automatic \
liu2020fastlogsim \
thaler2017towards \
rand2021automatic \
nguyen2021logdtl \
nedelkoski2020self \
chuah2010diagnosing \
zhu2010incremental \
jiang2008abstracting \
jiang2008automated \
taerat2011baler \
chunyong2020log \
joshi2014intelligent \
messaoudi2018search \
xu2009detecting \
yuan2010sherlog \
tak2016logan \
zhang2017genlog \
zhao2014lprof \
gainaru2011event \
duan2021oilog \
meng2019loganomaly \
kobayashi2020amulog \
gao2018navigating \
wurzenberger2020creating \
copstein2021log"

rang = np.arange(2002,2022)
rang = np.reshape(rang, [5,4])

ids = ids.strip().split()

with open('../biblio.bib') as bibtex_file:
    bibtex_str = bibtex_file.read()

bib_database = bibtexparser.loads(bibtex_str, parser=parser)

year = defaultdict(def_value)
for e in bib_database.entries:
    if e['ID'] in ids:
        year[int(e['year'])] += 1

stats = []
for i in rang:
    print(i)
    num = 0
    for j in i:
        num += year[j]
    stats.append(num)
 
print(stats)

xlabels = []
for i in rang:
    name = str(i[0])+'-'+str(i[-1])
    xlabels.append(name)

print(xlabels)

bars = ax.bar(range(len(stats)), stats)
plt.xticks(range(len(stats)), xlabels)

# First, let's remove the top, right and left spines (figure borders)
# which really aren't necessary for a bar chart.
# Also, make the bottom spine gray instead of black.
ax.spines['top'].set_visible(False)
ax.spines['right'].set_visible(False)
ax.spines['left'].set_visible(False)
ax.spines['bottom'].set_color('#DDDDDD')

# Second, remove the ticks as well.
ax.tick_params(bottom=False, left=False)

# Third, add a horizontal grid (but keep the vertical grid hidden).
# Color the lines a light gray as well.
ax.set_axisbelow(True)
ax.yaxis.grid(True, color='#EEEEEE')
ax.xaxis.grid(False)

ax.set_xlabel('Every Four-Year Period', labelpad=15, color='#333333')
ax.set_ylabel('Total number of log parsers', labelpad=15, color='#333333')

# Grab the color of the bars so we can make the
# text the same color.
bar_color = bars[0].get_facecolor()

# Add text annotations to the top of the bars.
# Note, you'll have to adjust this slightly (the 0.3)
# with different data.
for bar in bars:
  ax.text(
      bar.get_x() + bar.get_width() / 2,
      bar.get_height() + 0.3,
      round(bar.get_height(), 1),
      horizontalalignment='center',
      color=bar_color,
      weight='bold'
  )

plt.ylim(0, 50)

fig.tight_layout()
fig.savefig("trend.pdf")

==> figures/tuning.py <==
import os, matplotlib.pyplot as plt
from collections import defaultdict
import numpy as np

files = os.listdir("accuracy")

acc = {}
for f in files:
    name = f.split('.')[0]
    if name == "NuLog": continue

    with open("accuracy/"+f) as f:
        tmp = defaultdict(list)
        lines = f.readlines()
        
        for l in lines:
            d = l.strip().split()
            tmp[d[0]].append(float(d[2]))
            
    acc[name] = tmp

files = os.listdir("tuning")

tuning = defaultdict(dict)
for f in files:
    tmp = f.split('.')[0].split("_")
    parser, dataset = tmp[0], tmp[3]
    
    if parser == "Lenma": parser = "LenMa" 
    
    with open("tuning/"+f) as f:
        tmp = []
        lines = f.readlines()[1:]

        for l in lines:
            tmp.append(float(l.strip().split(',')[-1]))
        
    tuning[parser+ ' ' +dataset] = [np.mean(tmp), np.max(tmp)]

parsers = set(map(lambda x: x.split()[0], tuning.keys()))

final = {}
for p in parsers:
    final[p] = {}
    
for t, v in tuning.items():
    parser, dataset = t.split()
    final[parser][dataset] = np.mean(acc[parser][dataset]) - v[0] if np.mean(acc[parser][dataset])>v[1] else v[1] - v[0]
    #print(parser, dataset, np.mean(acc[parser][dataset])/v)

ratio = {}    
for i, j in final.items():
    ratio[i] = np.mean(list(j.values()))

ratio = {k:v*100 for k, v in sorted(ratio.items(), key=lambda x: x[1])}
print(ratio)

#plt.rcParams.update({'font.size': 8})
fig, ax = plt.subplots(figsize=(6,3))
ax.spines["right"].set_visible(False)
ax.spines["top"].set_visible(False)
#ax.spines["bottom"].set_visible(False)
ax.spines["left"].set_lw(1.5)
ax.yaxis.grid(True, color='#EEEEEE')
plt.plot(range(len(ratio)), ratio.values(), color='red', marker='v', linestyle='dashed', markersize=12)
ax.set_ylabel('The percentage difference (%) \n between Optimum and Average', fontsize="8")
plt.xticks(range(len(ratio)), ratio.keys(), rotation=45)
ax.set_ylim(0, 40)
#plt.text(10, 1.1, 'ratio$ = 1$', style='italic')
#plt.axhline(y = 1, color = 'blue', linewidth=1)

fig.tight_layout()
fig.savefig("tuning.pdf")

